LHC Forward Physics

The goal of this report is to give a comprehensive overview of the rich field of forward physics, with a special attention to the topics that can be studied at the LHC. The report starts presenting a selection of the Monte Carlo simulation tools currently available, chapter 2, then enters the rich phenomenology of QCD at low, chapter 3, and high, chapter 4, momentum transfer, while the unique scattering conditions of central exclusive production are analyzed in chapter 5. The last two experimental topics, Cosmic Ray and Heavy Ion physics are presented in the chapter 6 and 7 respectively. Chapter 8 is dedicated to the BFKL dynamics, multiparton interactions, and saturation. The report ends with an overview of the forward detectors at LHC. Each chapter is correlated with a comprehensive bibliography, attempting to provide to the interested reader with a wide opportunity for further studies.

==> figs/montecarlo/updatFN.sh <==
#!/bin/bash

for fname in *; do
  name="${fname%\.*}"
  extension="${fname#$name}"
  newname="${name//./-}"
  newfname="$newname""$extension"
  if [ "$fname" != "$newfname" ]; then
    echo mv "$fname" "$newfname"
    mv "$fname" "$newfname"
  fi
done

